Attention-Based Guided Structured Sparsity of Deep Neural Networks

Network pruning is aimed at imposing sparsity in a neural network architecture by increasing the portion of zero-valued weights for reducing its size regarding energy-efficiency consideration and increasing evaluation speed. In most of the conducted research efforts, the sparsity is enforced for network pruning without any attention to the internal network characteristics such as unbalanced outputs of the neurons or more specifically the distribution of the weights and outputs of the neurons. That may cause severe accuracy drop due to uncontrolled sparsity. In this work, we propose an attention mechanism that simultaneously controls the sparsity intensity and supervised network pruning by keeping important information bottlenecks of the network to be active. On CIFAR-10, the proposed method outperforms the best baseline method by 6% and reduced the accuracy drop by 2.6x at the same level of sparsity.

==> plot/plot_bar.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "id": "3uYMFDIHmidw",
    "colab_type": "code",
    "colab": {
     "autoexec": {
      "startup": false,
      "wait_interval": 0.0
     },
     "output_extras": [
      {
       "item_id": 1.0
      }
     ],
     "base_uri": "https://localhost:8080/",
     "height": 373.0
    },
    "outputId": "8e932ef1-ad21-4ab3-98a7-357f8b3abee4",
    "executionInfo": {
     "status": "ok",
     "timestamp": 1.517008905513E12,
     "user_tz": 300.0,
     "elapsed": 492.0,
     "user": {
      "displayName": "amirsina torfi",
      "photoUrl": "//lh3.googleusercontent.com/-eprf1c04IO4/AAAAAAAAAAI/AAAAAAAAAB0/Kn35CXC21ck/s50-c-k-no/photo.jpg",
      "userId": "104221844145763989827"
     }
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfkAAAFjCAYAAAA+S3LBAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fdb59666358>"
      ]
     },
     "metadata": {
      "tags": []
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "N = 5\n",
    "SSL = (0.11, 0.15, 0.54, 0.91, 1.61)\n",
    "GSS = (0.25, 0.23, 0.58, 0.51, 0.62)\n",
    "Sparsly_connected = (0.15, 0.25, 0.62, 1.56, 3.2)\n",
    "SSL_Std = (0.044, 0.058, 0.045, 0.14, 0.12)\n",
    "GSS_Std = (0.068, 0.048, 0.074, 0.086, 0.092)\n",
    "Sparsly_connected_Std = (0.082, 0.042, 0.12, 0.051, 0.16)\n",
    "bar_locations = np.arange(N)    # the x locations for the groups\n",
    "bar_width = 0.2       # the width of the bars: can also be len(x) sequence\n",
    "\n",
    "SSL_plot = plt.bar(bar_locations - bar_width, SSL, bar_width, yerr=SSL_Std)\n",
    "GSS_plot = plt.bar(bar_locations + bar_width, GSS, bar_width, yerr=GSS_Std)\n",
    "Sparsly_connected_plot = plt.bar(bar_locations, Sparsly_connected, bar_width, yerr=Sparsly_connected_Std)\n",
    "\n",
    "plt.ylabel('Accuracy Drop', fontsize=14)\n",
    "plt.xlabel('Sparsity Level', fontsize=14)\n",
    "plt.title('')\n",
    "plt.tick_params(axis='both', which='major', labelsize=14)\n",
    "plt.xticks(bar_locations, ('50%', '60%', '70%', '80%', '90%'))\n",
    "plt.yticks(np.arange(0, 4, 0.5))\n",
    "plt.legend((GSS_plot[0], SSL_plot[0], Sparsly_connected_plot[0]), ('GSS [ours]', 'SSL', 'Sparsly Connected Nets'), fontsize=15)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "id": "955WbHZZnSww",
    "colab_type": "code",
    "colab": {
     "autoexec": {
      "startup": false,
      "wait_interval": 0.0
     }
    }
   },
   "outputs": [],
   "source": [
    ""
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "plot_bar.ipynb",
   "version": "0.3.2",
   "views": {},
   "default_view": {},
   "provenance": [],
   "collapsed_sections": []
  },
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> plot/plot_bar.py <==
# -*- coding: utf-8 -*-
"""plot_bar.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1EUw3CQexlWKnNDxYakMEobCkAZJmeHvg
"""

import numpy as np
import matplotlib.pyplot as plt

N = 3
l0 = (0.82, 2.14, 3.31)
Structured_Attention_GASL = (0.71, 1.68, 2.13)
Structured_BP = (0.63, 1.75, 2.86)
Bayesian_Compression = (0.59, 1.87, 3.18)
Sparse_Variational_Dropout = (0.61, 1.81, 2.74)
# SSL_Std = (0.044, 0.058, 0.045, 0.14)
# GSS_Std = (0.068, 0.048, 0.074, 0.086, 0.91)
# Sparsly_connected_Std = (0.082, 0.042, 0.12, 0.051, 0.91)
bar_locations = np.arange(N)    # the x locations for the groups
bar_width = 0.15       # the width of the bars: can also be len(x) sequence

fig, ax = plt.subplots(1,1)
ax.patch.set_facecolor('white')
ax.patch.set_alpha(1.0)

l0 = ax.bar(bar_locations - 2 * bar_width, l0, bar_width, edgecolor='black', hatch="-")
Structured_Attention_GASL = ax.bar(bar_locations - bar_width, Structured_Attention_GASL, bar_width, edgecolor='black', hatch='\\')
Bayesian_Compression = ax.bar(bar_locations, Bayesian_Compression, bar_width, edgecolor='black', hatch="|")
Structured_BP = ax.bar(bar_locations + bar_width, Structured_BP, bar_width, edgecolor='black', hatch="/")
Sparse_Variational_Dropout = ax.bar(bar_locations + 2 * bar_width, Sparse_Variational_Dropout, bar_width, edgecolor='black', hatch=".")

ax.set_ylabel('Accuracy Drop', fontsize=14)
ax.set_xlabel('Sparsity Level', fontsize=14)
# plt.title('')
ax.tick_params(axis='both', which='major', labelsize=14)
# ax.set_xticks(bar_locations, ('60%', '70%', '80%'))
ax.set_xticks(bar_locations)
ax.set_xticklabels(['60%', '70%', '80%'])
ax.set_yticks(np.arange(0, 6, 0.5))
# plt.yticks(np.arange(0, 6, 0.5))

ax.legend(loc='best', fancybox=True, framealpha=0.5)
ax.legend((l0,Structured_Attention_GASL, Structured_BP, Bayesian_Compression, Sparse_Variational_Dropout), ('L0 regularization','Structured Attention GASL', 'Structured BP', 'Bayesian Compression', 'Sparse Variational Dropout'), fontsize=15)


plt.show()


